Optimum Contribution Selection for Honeybees

In 1997, T. H. E. Meuwissen published a groundbreaking article titled 'Maximizing the response of selection with a predefined rate of inbreeding', in which he provided an optimized solution for the trade-off between genetic response and inbreeding avoidance in animal breeding. Evidently, this issue is highly relevant for the honeybee with its small breeding population sizes. However, the genetic peculiarities of bees have thus far prevented an application of the theory to this species. The present manuscript intends to fill this desideratum. It develops the necessary bee-specific theory and introduces a small R script that implements Optimum Contribution Selection (OCS) for honeybees. While researching for this manuscript, we found it rather cumbersome that even though Meuwissen's theory is 28 years old and has sparked research in many new directions, to our knowledge, there is still no comprehensive textbook on the topic. Instead, all relevant information had to be extracted from several articles, leading to a steep learning curve. We anticipate that many honeybee breeding scientists with a putative interest in OCS for honeybees have little to no experience with classical OCS. Thus, we decided to embed our new derivations into a general introduction to OCS that then specializes more and more to the honeybee case. The result are these 121 pages, of which we hope that at least the first sections can also be of use for breeding theorists concerned with other species than honeybees.

==> anc/honeybee_ocs.r <==
suppressPackageStartupMessages(library(dplyr))
suppressPackageStartupMessages(library(readr))
suppressPackageStartupMessages(library(optiSolve))
suppressPackageStartupMessages(library(electoral))
suppressPackageStartupMessages(library(argparse))
options(digits = 4, scipen = 999)

parser <- ArgumentParser()

parser$add_argument("--N_N", type="integer", required=TRUE,
    help="Number of new queens in next generation (required)")
parser$add_argument("--k_perc_incr", type="double", default=1.0,
    help="Percentage by which the average kinship is allowed to increase (default: 1.0)")
parser$add_argument("--curr_gen", type="character", required=TRUE,
    help="Path to the input file containing info on the current generation (required)")
parser$add_argument("--K_QQ", type="character", required=TRUE,
    help="Path to the input file containing the kinship matrix among queens of the current generation (required)")
parser$add_argument("--K_RR", type="character", required=TRUE,
    help="Path to the input file containing the kinship matrix among replacement queens of the current generation (required)")
parser$add_argument("--K_QR", type="character", required=TRUE,
    help="Path to the input file containing the kinship matrix between queens and replacement queens of the current generation (required)")
parser$add_argument("--K_WW", type="character", required=TRUE,
    help="Path to the input file containing the kinship matrix among worker groups of the current generation (required)")
parser$add_argument("--output_numbers", type="character", default="./optimum_contributions.tsv",
    help="Path to the output file into which the optimum contributions of queens to the next generation are listed (default: ./optimum_contributions.tsv)")
parser$add_argument("--output_stats", type="character", default="./stats.tsv",
    help="Path to the output file into which the expected average breeding values and kinships of the next generation are listed (default: ./stats.tsv)")

args <- parser$parse_args()

N_N <- args$N_N
if(N_N <= 0){
    stop("The value for N_N must be positive!\n")
}

k_star_increase_perc <- args$k_perc_incr/100

current_generation <- args$curr_gen |>
    read_tsv(show_col_types = FALSE)

curr_gen_headers <- c("queen", "survival", "dam_cand", "one_b_cand", "four_a_cand", "u_Q", "u_R")
not_contained <- curr_gen_headers[!(curr_gen_headers %in% colnames(current_generation))]
if(length(not_contained) > 0){
    error_message <- paste("The following columns are missing from ", args$curr_gen, ": ", paste(not_contained, collapse = ", "))
    stop(error_message)
}
    
K_QQ <- args$K_QQ |> 
    read.table(sep = "\t", check.names = FALSE) |> 
    as.matrix()
K_RR <- args$K_RR |> 
    read.table(sep = "\t", check.names = FALSE) |> 
    as.matrix()
K_QR <- args$K_QR |> 
    read.table(sep = "\t", check.names = FALSE) |> 
    as.matrix()
K_WW <- args$K_WW |> 
    read.table(sep = "\t", check.names = FALSE) |> 
    as.matrix()

k_Pstar = mean(K_QQ + 2*K_QR + K_RR)/4
k_star <- k_Pstar + k_star_increase_perc * (1-k_Pstar)

build_problem <- function(curr_gen, K_WW, K_QQ, K_RR, K_QR, N_N, k_star){
    dam_cands    <- curr_gen |> filter(dam_cand != 0)
    one_b_cands  <- curr_gen |> filter(one_b_cand != 0)
    four_a_cands <- curr_gen |> filter(four_a_cand != 0)

    contribution_names <- c(
        paste("dc_", dam_cands$queen, sep = "", recycle0 = TRUE),
        paste("bc_", one_b_cands$queen, sep = "", recycle0 = TRUE),
        paste("ac_", four_a_cands$queen, sep = "", recycle0 = TRUE)
    )

    u_R_dam_path <- dam_cands$u_R
    u_Q_one_b_path <- one_b_cands$u_Q
    u_R_four_a_path <- four_a_cands$u_R

    N <- N_N + sum(curr_gen$survival)

    a_tilde <- (N_N / (4*N)) * c(3*u_R_dam_path, u_Q_one_b_path, u_R_four_a_path)

    b_tilde <- curr_gen |>
        filter(survival != 0) |>
        summarize(sum = sum(u_R + u_Q))
    b_tilde <- (1 / (2*N)) * b_tilde$sum[1]

    expected_average_bv <- linfun(a = a_tilde, d = b_tilde, id = contribution_names)
    
    lower_bounds <- lbcon(0, contribution_names)

    A_matrix <- matrix(nrow = 2, ncol = length(contribution_names), dimnames = list(c("maternal_sum", "paternal_sum"), contribution_names))
    A_matrix["maternal_sum",] <- c(rep(1,length(u_R_dam_path)), rep(0, length(u_Q_one_b_path) + length(u_R_four_a_path)))
    A_matrix["paternal_sum",] <- c(rep(0,length(u_R_dam_path)), rep(1, length(u_Q_one_b_path) + length(u_R_four_a_path)))

    linear_constraints <- lincon(A = A_matrix, val = c(1,1), id = contribution_names)

    Q_full_11 <- 9 * K_WW
        dimnames(Q_full_11) <- list(paste("dc_", dimnames(Q_full_11)[[1]], sep = ""), paste("dc_", dimnames(Q_full_11)[[2]], sep = ""))
    Q_full_12 <- 3 * t(K_QR)
        dimnames(Q_full_12) <- list(paste("dc_", dimnames(Q_full_12)[[1]], sep = ""), paste("bc_", dimnames(Q_full_12)[[2]], sep = ""))
    Q_full_13 <- 3 * K_WW
        dimnames(Q_full_13) <- list(paste("dc_", dimnames(Q_full_13)[[1]], sep = ""), paste("ac_", dimnames(Q_full_13)[[2]], sep = ""))
    Q_full_1 <- cbind(Q_full_11, Q_full_12, Q_full_13)

    Q_full_21 <- 3 * K_QR
        dimnames(Q_full_21) <- list(paste("bc_", dimnames(Q_full_21)[[1]], sep = ""), paste("dc_", dimnames(Q_full_21)[[2]], sep = ""))
    Q_full_22 <- K_QQ
        dimnames(Q_full_22) <- list(paste("bc_", dimnames(Q_full_22)[[1]], sep = ""), paste("bc_", dimnames(Q_full_22)[[2]], sep = ""))
    Q_full_23 <- K_QR
        dimnames(Q_full_23) <- list(paste("bc_", dimnames(Q_full_23)[[1]], sep = ""), paste("ac_", dimnames(Q_full_23)[[2]], sep = ""))
    Q_full_2 <- cbind(Q_full_21, Q_full_22, Q_full_23)

    Q_full_31 <- 3 * K_WW
        dimnames(Q_full_31) <- list(paste("ac_", dimnames(Q_full_31)[[1]], sep = ""), paste("dc_", dimnames(Q_full_31)[[2]], sep = ""))
    Q_full_32 <- t(K_QR)
        dimnames(Q_full_32) <- list(paste("ac_", dimnames(Q_full_32)[[1]], sep = ""), paste("bc_", dimnames(Q_full_32)[[2]], sep = ""))
    Q_full_33 <- K_WW
        dimnames(Q_full_33) <- list(paste("ac_", dimnames(Q_full_33)[[1]], sep = ""), paste("ac_", dimnames(Q_full_33)[[2]], sep = ""))
    Q_full_3 <- cbind(Q_full_31, Q_full_32, Q_full_33)

    Q_full <- ((N_N/(4*N))^2) * rbind(Q_full_1, Q_full_2, Q_full_3)
    Q_reduced <- Q_full[contribution_names, contribution_names]
    
    m_tilde_1_a <- 12 * (K_WW + t(K_QR))[dam_cands$queen, curr_gen$survival] |> as.matrix() |> rowSums()
    m_tilde_1 <- m_tilde_1_a + (8 * K_RR - 9 * K_WW)[dam_cands$queen, dam_cands$queen] |> diag()

    m_tilde_2_a <- 4 * (K_QQ + K_QR)[one_b_cands$queen, curr_gen$survival] |> as.matrix() |> rowSums()
    m_tilde_2 <- m_tilde_2_a - K_QQ[one_b_cands$queen, one_b_cands$queen] |> diag()

    m_tilde_3_a <- 4 * (K_WW + t(K_QR))[four_a_cands$queen, curr_gen$survival] |> as.matrix() |> rowSums()
    m_tilde_3 <- m_tilde_3_a - K_WW[four_a_cands$queen, four_a_cands$queen] |> diag()

    m_tilde <- N_N/((4*N)^2) * c(m_tilde_1, m_tilde_2, m_tilde_3)
    names(m_tilde) <- contribution_names

    d_val <- N_N / (8 * N^2) + (1/(4*N^2)) *sum((K_QQ + 2*K_QR + K_RR)[curr_gen$survival, curr_gen$survival])

    quadratic_constraints <- quadcon(Q = Q_reduced, a = m_tilde, d = d_val,  val = k_star, id = contribution_names)

    problem <- expected_average_bv |>
        cop(max = TRUE, lb = lower_bounds, lc = linear_constraints, qc = quadratic_constraints) 
    return(problem)
}

problem <- build_problem(current_generation, K_WW, K_QQ, K_RR, K_QR, N_N, k_star)
    
solution <- problem |>    
    solvecop()
    
valid <- validate(problem, solution)
if(valid$info$valid == FALSE){
    stop("No optimal solution could be found. Possibly, k_perc_incr was chosen too small.")
}

create_solution_tibble <- function(curr_gen, N_N, sol){
    dc <- rep(0, nrow(curr_gen))
    names(dc) = paste("dc_", curr_gen$queen, sep = "")
    for(name in names(dc)){
        if(name %in% names(sol$x)){
            dc[name] <- sol$x[name]
        }
    }
    curr_gen$dc_opt <- dc
    
    bc <- rep(0, nrow(curr_gen))
    names(bc) = paste("bc_", curr_gen$queen, sep = "")
    for(name in names(bc)){
        if(name %in% names(sol$x)){
            bc[name] <- sol$x[name]
        }
    }
    curr_gen$bc_opt <- bc
    
    ac <- rep(0, nrow(curr_gen))
    names(ac) = paste("ac_", curr_gen$queen, sep = "")
    for(name in names(ac)){
        if(name %in% names(sol$x)){
            ac[name] <- sol$x[name]
        }
    }
    curr_gen$ac_opt <- ac
    
    curr_gen$n_dam <- seats(curr_gen$queen, curr_gen$dc_opt, N_N, "mod-saint-lague")$SEATS
    
    curr_gen$worker_group <- paste(curr_gen$queen, "__WORKERGROUP")
    
    n_sire <- seats(c(curr_gen$queen, curr_gen$worker_group) , c(curr_gen$bc_opt, curr_gen$ac_opt), N_N, "mod-saint-lague")[,c(1,3)]
    curr_gen <- curr_gen |>
        left_join(n_sire, join_by(queen == PARTY)) |>
        rename(n_1b = SEATS) |>
        left_join(n_sire, join_by(worker_group == PARTY)) |>
        rename(n_4a = SEATS) 

    curr_gen$dc_real <- curr_gen$n_dam / N_N
    curr_gen$bc_real <- curr_gen$n_1b / N_N
    curr_gen$ac_real <- curr_gen$n_4a / N_N
    
    return(curr_gen)
}

current_generation <- create_solution_tibble(current_generation, N_N, solution)

get_statistics <- function(curr_gen, K_QQ, K_RR, K_WW, K_QR, N_N){
    N_S <- sum(curr_gen$survival)
    N <- N_N + N_S
    stat <- tibble(
            u_Q_curr = curr_gen$u_Q |> mean(na.rm = TRUE),
            u_Q_surv = curr_gen$u_Q[curr_gen$survival] |> mean(na.rm = TRUE),
            u_Q_new = (t(curr_gen$u_R) %*% curr_gen$dc_real)[1],
            u_Q_next = (N_N/N) * u_Q_new + (1/N) * sum(curr_gen$u_Q[curr_gen$survival]),
            u_R_curr = curr_gen$u_R |> mean(na.rm = TRUE),
            u_R_surv = curr_gen$u_R[curr_gen$survival] |> mean(na.rm = TRUE),
            u_R_new = 0.5 * (curr_gen$u_R %*% curr_gen$dc_real + curr_gen$u_Q %*% curr_gen$bc_real + curr_gen$u_R %*% curr_gen$ac_real)[1],
            u_R_next = (N_N/N) * u_R_new + (1/N) * sum(curr_gen$u_R[curr_gen$survival]),
            u_Pstar_curr = 0.5*(u_Q_curr + u_R_curr),
            u_Pstar_surv = 0.5*(u_Q_surv + u_R_surv),
            u_Pstar_new = 0.5*(u_Q_new + u_R_new),
            u_Pstar_next = 0.5*(u_Q_next + u_R_next),
            k_QQ_curr = mean(K_QQ),
            k_QQ_surv = mean(K_QQ[curr_gen$survival, curr_gen$survival]),
            k_QQ_new = curr_gen$dc_real %*% K_WW %*% curr_gen$dc_real + (1/N_N) * curr_gen$dc_real %*% (diag(K_RR) - diag(K_WW)),
            k_QQ_next = (N_N/N)^2 * k_QQ_new + (N_S/N)^2 * ifelse(is.na(k_QQ_surv), 0, k_QQ_surv) + (2*N_N/(N^2)) * curr_gen$dc_real %*% t(K_QR) %*% curr_gen$survival,
            k_RR_curr = mean(K_RR),
            k_RR_surv = mean(K_RR[curr_gen$survival, curr_gen$survival]),
            k_RR_new =  0.25 * curr_gen$dc_real %*% K_WW %*% curr_gen$dc_real + 0.5 * curr_gen$bc_real %*% K_QR %*% curr_gen$dc_real
                      + 0.5 * curr_gen$ac_real %*% K_WW %*% curr_gen$dc_real  + 0.25 * curr_gen$bc_real %*% K_QQ %*% curr_gen$bc_real
                      + 0.5 * curr_gen$bc_real %*% K_QR %*% curr_gen$ac_real + 0.25 * curr_gen$ac_real %*% K_WW %*% curr_gen$ac_real
                      - (1/(4*N_N)) * curr_gen$dc_real %*% diag(K_WW) - (1/(4*N_N)) * curr_gen$bc_real %*% diag(K_QQ) - (1/(4*N_N)) * curr_gen$ac_real %*% diag(K_WW) 
                      + (1/(2*N_N)),
            k_RR_next = (N_N/N)^2 * k_RR_new + (N_S/N)^2 * ifelse(is.na(k_RR_surv), 0, k_RR_surv) + (N_N/(N^2)) * curr_gen$dc_real %*% K_WW %*% curr_gen$survival
                        + (N_N/(N^2)) * curr_gen$bc_real %*% K_QR %*% curr_gen$survival + (N_N/(N^2)) * curr_gen$ac_real %*% K_WW %*% curr_gen$survival,
            k_QR_curr = mean(K_QR),
            k_QR_surv = mean(K_QR[curr_gen$survival, curr_gen$survival]),
            k_QR_new = 0.5*k_QQ_new + 0.5 * curr_gen$dc_real %*% (t(K_QR) %*% curr_gen$bc_real + K_WW %*% curr_gen$ac_real),
            k_QR_next = (N_N/N)^2 * k_QR_new + (N_S/N)^2 * ifelse(is.na(k_QR_surv), 0, k_QR_surv) + (N_N/(N^2)) * curr_gen$dc_real %*% K_WW %*% curr_gen$survival
                         + (N_N/(2*N^2)) * curr_gen$dc_real %*% t(K_QR) %*% curr_gen$survival + (N_N/(2*N^2)) * curr_gen$bc_real %*% K_QQ %*% curr_gen$survival
                         + (N_N/(2*N^2)) * curr_gen$ac_real %*% t(K_QR) %*% curr_gen$survival,
            k_Pstar_curr = (k_QQ_curr + 2*k_QR_curr + k_RR_curr)/4,
            k_Pstar_surv = (k_QQ_surv + 2*k_QR_surv + k_RR_surv)/4,
            k_Pstar_new = (k_QQ_new + 2*k_QR_new + k_RR_new)/4,
            k_Pstar_next = (k_QQ_next + 2*k_QR_next + k_RR_next)/4,
            n_dam = sum(curr_gen$dc_real > 0),
            n_1b = sum(curr_gen$bc_real > 0),
            n_4a = sum(curr_gen$ac_real > 0)
        )    
    return(stat)
}

stat <- get_statistics(curr_gen = current_generation, K_QQ = K_QQ, K_RR = K_RR, K_WW = K_WW, K_QR = K_QR, N_N = N_N)

round_dig <- 5

stat |>
    round(round_dig) |>
    write.table(file = args$output_stats, sep = "\t", quote = FALSE, row.names = FALSE)


current_generation |>
    select(queen, dc_opt, n_dam, bc_opt, n_1b, ac_opt, n_4a) |>
    mutate(dc_opt = round(dc_opt, round_dig), bc_opt = round(bc_opt, round_dig), ac_opt = round(ac_opt, round_dig)) |>
    write.table(file = args$output_numbers, sep = "\t", quote = FALSE, row.names = FALSE)



